Gluonic evanescent operators: two-loop anomalous dimensions

Evanescent operators are a special class of operators that vanish in four-dimensional spacetime but are non-zero in $d=4-2\epsilon$ dimensions. In this paper, we continue our systematic study of the evanescent operators in the pure Yang-Mills theory and focus on their two-loop renormalization. We develop an efficient strategy to compute the two-loop divergences of form factors of high-dimensional and high-length operators by combining the $d$-dimensional unitarity method and the improved tensor reduction techniques. Two-loop anomalous dimensions are obtained for the mass-dimension-10 basis in the planar YM theory, for which both the $\overline{\text{MS}}$ scheme and the finite-renormalization scheme are used. We verify that the two-loop anomalous dimensions are the same in these two schemes at the Wilson-Fisher conformal fixed point. Our computation shows that the evanescent operators are indispensable in order to obtain the correct two-loop anomalous dimensions. This work provides a first computation of the two-loop anomalous dimensions of the complete set of dimension-10 operators. The method we use is also expected to provide an efficient strategy for the two-loop renormalization of general high-dimensional operators.

==> anc/Usagefile.m <==
(* ::Package:: *)

(* ::Input::Initialization:: *)
(* In this note book, we show how to load the Z matrices and then calculate the anomalous dimensions. *)


(* ::Input::Initialization:: *)
(*Definition of the beta function*)
beta0=11/3;
beta1=34/3;
(*The coupling at the WF fixed point, and eps=(d-4)/2*)
astar=4pi(-eps/beta0-beta1 eps^2/beta0^3);


(* ::Input::Initialization:: *)
(* There are some elements of dilatation matrices that are "irrelevant" for the computation of anomalous dimensions up to 2 loops. They can be set to zero to speed up the computation of anomalous dimensions. Below we give the positions of these irrelevant elements. *)

(* The positions of the irrelevant elements at the one-loop order, corresponding to the (len-3 to len-5) block. *)
list1=Range[2,5]~Join~{25};
list2=Range[21,24]~Join~{34,35};
zero1loop=Flatten[Outer[{#1,#2}&,list1,list2],1];

(* The positions of the irrelevant elements at the two-loop order, corresponding to all the (len-L to len-L') blocks with (L<L'). *)
list1=Range[2,5]~Join~{25};
list2=Complement[Range[2,36],list1];
postmp1=Flatten[Outer[{#1,#2}&,list1,list2],1];
list1=Range[6,20]~Join~Range[26,33]~Join~{36};
list2=Range[21,24]~Join~{34,35};
postmp2=Flatten[Outer[{#1,#2}&,list1,list2],1];
zero2loop=postmp1~Join~postmp2;


(* ::Input::Initialization:: *)
(* Load the Z matrices. The arrangement of the operators is given in appendix A of the paper. For the MSbar scheme, one only needs to change the names of input files. *)
SetDirectory[NotebookDirectory[]];
(* 1-loop result. The (len-3 to len-5) block is irrelevant and set to be 0. *)
z1=<<"z1_finite_scheme"; 
(* 2-loop result. All the (len-L to len-L') blocks with (L<L') are irrelevant and set to be 0. *)
z2=<<"z2_finite_scheme";


(* ::Input::Initialization:: *)
(* Compute the dilatation matrices. *)
(* 1 loop result. The (len-3 to len-5) block is irrelevant and set to be 0. *)
D1tmp=2eps*z1;
Do[D1tmp[[Sequence@@zero1loop[[i]]]]=0,{i,Length[zero1loop]}]
(* Drop the O(eps) terms. This step is only used for the finite renormalization scheme; for the MSbar scheme one has D1=D1tmp. *)
D1=D1tmp/.eps->0;
(* 2 loop result. All the (len-L to len-L') blocks with (L<L') are irrelevant and set to be 0. *)
D2=4eps*z2-2eps*z1 . z1+2 beta0*z1//Expand;
Do[D2[[Sequence@@zero2loop[[i]]]]=0,{i,Length[zero2loop]}]


(* ::Input::Initialization:: *)
(* Anomalous dimenisons up to two loops, and a4 stands for the coupling alpha/(4pi) *)
gamma2=Series[Eigenvalues[D1 a4+D2 a4^2],{a4,0,2}]//Normal;


(* ::Input::Initialization:: *)
(* The dilatation matrix at the WF fixed point, here we use D1tmp to keep the O(eps) terms. *)
D2WF=Series[D1tmp*astar/(4 pi)+D2*astar^2/(4 pi)^2//Expand,{eps,0,2}]//Normal;


(* ::Input::Initialization:: *)
(* The anomalous dimensions at the WF fixed point. *)
gamma2WF=Series[Eigenvalues[D2WF],{eps,0,2}]//Normal;


==> anc/z1_MS_scheme <==
{{-11/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 3/eps, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, zl1[2, 21], zl1[2, 22], zl1[2, 23], 
  zl1[2, 24], 0, 0, 0, 0, 0, 0, 0, 0, 0, zl1[2, 34], zl1[2, 35], 0}, 
 {0, -3/(5*eps), 21/(5*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, zl1[3, 21], zl1[3, 22], zl1[3, 23], zl1[3, 24], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, zl1[3, 34], zl1[3, 35], 0}, {0, 0, 0, 7/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, zl1[4, 21], zl1[4, 22], zl1[4, 23], zl1[4, 24], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, zl1[4, 34], zl1[4, 35], 0}, 
 {0, 0, 0, -eps^(-1), 14/(3*eps), -10/(3*eps), 2/(3*eps), 0, 0, 0, 
  -53/(72*eps), -43/(96*eps), 0, 0, 7/(8*eps), -1/8*1/eps, 1/(12*eps), 0, 0, 
  0, zl1[5, 21], zl1[5, 22], zl1[5, 23], zl1[5, 24], 0, 0, 0, 0, 0, 0, 
  17/(48*eps), -5/(192*eps), 0, zl1[5, 34], zl1[5, 35], 0}, 
 {0, 0, 0, 0, 0, 0, 5/(12*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 16/(3*eps), 
  17/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 16/(3*eps), -5/(12*eps), 
  16/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -1/3*1/eps, -1/4*1/eps, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1/(6*eps), 
  2/(3*eps), 8/eps, -2/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -17/(3*eps), 
  8/eps, 0, 0, 0, 0, 0, 0, 0, 0, -41/(72*eps), -23/(36*eps), -7/(12*eps), 
  65/(18*eps), 31/(18*eps), 0}, {0, 0, 0, 0, 0, 8/(3*eps), -5/(12*eps), 
  2/(3*eps), -10/(3*eps), 14/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -26/(3*eps), 10/eps, 0, 0, 0, 0, 0, 0, 0, 0, 19/(72*eps), 13/(36*eps), 
  5/(12*eps), -11/(18*eps), -23/(9*eps), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  5/eps, -3/(4*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/18*1/eps, 13/(72*eps), 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -5/(3*eps), 9/(4*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -1/54*1/eps, 49/(216*eps), 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -5/(24*eps), -3/(8*eps), 21/(4*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -143/(864*eps), -41/(432*eps), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(6*eps), 1/(2*eps), -eps^(-1), 6/eps, 0, 0, 
  0, 0, 0, 0, -46/(9*eps), 22/(3*eps), 2/(3*eps), 4/(9*eps), 0, 0, 0, 0, 0, 
  0, 43/(216*eps), 7/(27*eps), 1/(4*eps), 10/(27*eps), -46/(27*eps), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps), 1/(2*eps), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 14/(3*eps), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/eps, -1/2*1/eps, 9/(2*eps), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -19/(18*eps), -29/(72*eps), 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/15*1/eps, 2/(5*eps), 
  1/(60*eps), 112/(15*eps), -1/6*1/eps, 1/(15*eps), 0, 0, -1/5*1/eps, 
  -1/15*1/eps, 0, 0, 0, 0, 0, 0, -1/240*1/eps, -1/80*1/eps, -1/60*1/eps, 
  -11/(20*eps), 1/(10*eps), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -26/(15*eps), 3/(20*eps), -1/15*1/eps, -1/5*1/eps, 31/(6*eps), -4/(15*eps), 
  0, 0, -6/(5*eps), -7/(30*eps), 0, 0, 0, 0, 0, 0, -1/240*1/eps, 1/(20*eps), 
  1/(40*eps), 281/(180*eps), -1/90*1/eps, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 64/(15*eps), 2/(5*eps), 14/(15*eps), 14/(5*eps), -28/(3*eps), 
  67/(30*eps), 0, 0, -197/(10*eps), -169/(60*eps), 0, 0, 0, 0, 0, 0, 
  -27/(80*eps), -11/(80*eps), -19/(40*eps), 277/(60*eps), -63/(20*eps), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -11/(3*eps), 
  10/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 25/(18*eps), -55/(18*eps), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -9/eps, 
  49/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10/(9*eps), -19/(9*eps), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  9/(2*eps), 1/(4*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(6*eps), -5/(6*eps), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 
  37/(6*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/(9*eps), -4/(9*eps), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, zl1[25, 21], 
  zl1[25, 22], zl1[25, 23], zl1[25, 24], 4/eps, 0, 0, 0, 0, 0, 0, 0, 0, 
  zl1[25, 34], zl1[25, 35], 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(12*eps)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 17/(4*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -eps^(-1), 25/(4*eps), 0, 0, 0, 0, 0, 0, 0, -1/16*1/eps}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 37/(10*eps), -1/5*1/eps, 0, 0, 0, 0, 0, 19/(120*eps)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -3/(10*eps), 82/(15*eps), 0, 0, 0, 0, 0, 13/(40*eps)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 3/eps, -8/(3*eps), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -10/(3*eps), 14/(3*eps), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 2/eps, eps^(-1), 19/(3*eps), -112/(9*eps), -20/(9*eps), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 32/(9*eps), -26/(9*eps), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -55/(9*eps), 52/(9*eps), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/eps}}


==> anc/z1_finite_scheme <==
{{-11/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 3/eps, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, zl1[2, 21], zl1[2, 22], zl1[2, 23], 
  zl1[2, 24], 0, 0, 0, 0, 0, 0, 0, 0, 0, zl1[2, 34], zl1[2, 35], 0}, 
 {0, -3/(5*eps), 21/(5*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, zl1[3, 21], zl1[3, 22], zl1[3, 23], zl1[3, 24], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, zl1[3, 34], zl1[3, 35], 0}, {0, 0, 0, 7/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, zl1[4, 21], zl1[4, 22], zl1[4, 23], zl1[4, 24], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, zl1[4, 34], zl1[4, 35], 0}, 
 {0, 0, 0, -eps^(-1), 14/(3*eps), -10/(3*eps), 2/(3*eps), 0, 0, 0, 
  -53/(72*eps), -43/(96*eps), 0, 0, 7/(8*eps), -1/8*1/eps, 1/(12*eps), 0, 0, 
  0, zl1[5, 21], zl1[5, 22], zl1[5, 23], zl1[5, 24], 0, 0, 0, 0, 0, 0, 
  17/(48*eps), -5/(192*eps), 0, zl1[5, 34], zl1[5, 35], 0}, 
 {0, 0, 0, 0, 0, 0, 5/(12*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 16/(3*eps), 
  17/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 16/(3*eps), -5/(12*eps), 
  16/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -1/3*1/eps, -1/4*1/eps, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1/(6*eps), 
  2/(3*eps), 8/eps, -2/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -17/(3*eps), 
  8/eps, 0, 0, 0, 0, 0, 0, 0, 0, -41/(72*eps), -23/(36*eps), -7/(12*eps), 
  65/(18*eps), 31/(18*eps), 0}, {0, 0, 0, 0, 0, 8/(3*eps), -5/(12*eps), 
  2/(3*eps), -10/(3*eps), 14/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -26/(3*eps), 10/eps, 0, 0, 0, 0, 0, 0, 0, 0, 19/(72*eps), 13/(36*eps), 
  5/(12*eps), -11/(18*eps), -23/(9*eps), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  5/eps, -3/(4*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/18*1/eps, 13/(72*eps), 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -5/(3*eps), 9/(4*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -1/54*1/eps, 49/(216*eps), 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -5/(24*eps), -3/(8*eps), 21/(4*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -143/(864*eps), -41/(432*eps), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(6*eps), 1/(2*eps), -eps^(-1), 6/eps, 0, 0, 
  0, 0, 0, 0, -46/(9*eps), 22/(3*eps), 2/(3*eps), 4/(9*eps), 0, 0, 0, 0, 0, 
  0, 43/(216*eps), 7/(27*eps), 1/(4*eps), 10/(27*eps), -46/(27*eps), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps), 1/(2*eps), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 14/(3*eps), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/eps, -1/2*1/eps, 9/(2*eps), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -19/(18*eps), -29/(72*eps), 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/15*1/eps, 2/(5*eps), 
  1/(60*eps), 112/(15*eps), -1/6*1/eps, 1/(15*eps), 0, 0, -1/5*1/eps, 
  -1/15*1/eps, 0, 0, 0, 0, 0, 0, -1/240*1/eps, -1/80*1/eps, -1/60*1/eps, 
  -11/(20*eps), 1/(10*eps), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -26/(15*eps), 3/(20*eps), -1/15*1/eps, -1/5*1/eps, 31/(6*eps), -4/(15*eps), 
  0, 0, -6/(5*eps), -7/(30*eps), 0, 0, 0, 0, 0, 0, -1/240*1/eps, 1/(20*eps), 
  1/(40*eps), 281/(180*eps), -1/90*1/eps, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 64/(15*eps), 2/(5*eps), 14/(15*eps), 14/(5*eps), -28/(3*eps), 
  67/(30*eps), 0, 0, -197/(10*eps), -169/(60*eps), 0, 0, 0, 0, 0, 0, 
  -27/(80*eps), -11/(80*eps), -19/(40*eps), 277/(60*eps), -63/(20*eps), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -11/(3*eps), 
  10/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 25/(18*eps), -55/(18*eps), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -9/eps, 
  49/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10/(9*eps), -19/(9*eps), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  9/(2*eps), 1/(4*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(6*eps), -5/(6*eps), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 
  37/(6*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/(9*eps), -4/(9*eps), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, zl1[25, 21], 
  zl1[25, 22], zl1[25, 23], zl1[25, 24], 4/eps, 0, 0, 0, 0, 0, 0, 0, 0, 
  zl1[25, 34], zl1[25, 35], 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(12*eps)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 17/(4*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -eps^(-1), 25/(4*eps), 0, 0, 0, 0, 0, 0, 0, -1/16*1/eps}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 37/(10*eps), -1/5*1/eps, 0, 0, 0, 0, 0, 19/(120*eps)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -3/(10*eps), 82/(15*eps), 0, 0, 0, 0, 0, 13/(40*eps)}, 
 {0, 0, 0, 0, 0, 16/3, -2/3, 0, 0, 0, 10/3, -2, 0, 0, 16/3, -14/3, 14/3, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/eps, -8/(3*eps), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -1/3, 0, 0, 0, -2/3, 7/3, -1/3, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -10/(3*eps), 14/(3*eps), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, -2/3, 0, -4/3, 4/3, 2/9, -3/2, 10/3, -14/3, 26/9, 0, 1/9, 
  28/3, -58/9, -14/9, -182/9, 92/3, -50/3, -4, 0, 0, 0, 0, 0, 0, 2/eps, 
  eps^(-1), 19/(3*eps), -112/(9*eps), -20/(9*eps), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14/3, -17/3, 
  10/3, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32/(9*eps), -26/(9*eps), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -35/6, 25/3, 
  -5/3, 5/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, -55/(9*eps), 52/(9*eps), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -8/3, 0, -3, 4/3, -14/3, 0, 0, 0, 0, 0, 5/eps}}


==> anc/z2_MS_scheme <==
{{121/(9*eps^2) - 34/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/3*1/eps, -eps^(-2) + 439/(72*eps), 0, 3/(2*eps), 0, zl2[2, 6], 
  zl2[2, 7], zl2[2, 8], zl2[2, 9], zl2[2, 10], zl2[2, 11], zl2[2, 12], 
  zl2[2, 13], zl2[2, 14], zl2[2, 15], zl2[2, 16], zl2[2, 17], zl2[2, 18], 
  zl2[2, 19], zl2[2, 20], zl2[2, 21], zl2[2, 22], zl2[2, 23], zl2[2, 24], 0, 
  zl2[2, 26], zl2[2, 27], zl2[2, 28], zl2[2, 29], zl2[2, 30], zl2[2, 31], 
  zl2[2, 32], zl2[2, 33], zl2[2, 34], zl2[2, 35], zl2[2, 36]}, 
 {-209/(900*eps), -53/(50*eps^2) - 1471/(4500*eps), 
  28/(25*eps^2) + 7121/(1000*eps), 89/(100*eps), 0, zl2[3, 6], zl2[3, 7], 
  zl2[3, 8], zl2[3, 9], zl2[3, 10], zl2[3, 11], zl2[3, 12], zl2[3, 13], 
  zl2[3, 14], zl2[3, 15], zl2[3, 16], zl2[3, 17], zl2[3, 18], zl2[3, 19], 
  zl2[3, 20], zl2[3, 21], zl2[3, 22], zl2[3, 23], zl2[3, 24], 0, zl2[3, 26], 
  zl2[3, 27], zl2[3, 28], zl2[3, 29], zl2[3, 30], zl2[3, 31], zl2[3, 32], 
  zl2[3, 33], zl2[3, 34], zl2[3, 35], zl2[3, 36]}, 
 {-eps^(-1), 0, 0, -14/(9*eps^2) + 59/(12*eps), 0, zl2[4, 6], zl2[4, 7], 
  zl2[4, 8], zl2[4, 9], zl2[4, 10], zl2[4, 11], zl2[4, 12], zl2[4, 13], 
  zl2[4, 14], zl2[4, 15], zl2[4, 16], zl2[4, 17], zl2[4, 18], zl2[4, 19], 
  zl2[4, 20], zl2[4, 21], zl2[4, 22], zl2[4, 23], zl2[4, 24], 0, zl2[4, 26], 
  zl2[4, 27], zl2[4, 28], zl2[4, 29], zl2[4, 30], zl2[4, 31], zl2[4, 32], 
  zl2[4, 33], zl2[4, 34], zl2[4, 35], zl2[4, 36]}, 
 {-19/(36*eps), 5923/(28800*eps), 1531/(3200*eps), 
  -5/(3*eps^2) - 655/(1152*eps), 7/(3*eps^2) + 32459/(3456*eps), zl2[5, 6], 
  zl2[5, 7], zl2[5, 8], zl2[5, 9], zl2[5, 10], zl2[5, 11], zl2[5, 12], 
  zl2[5, 13], zl2[5, 14], zl2[5, 15], zl2[5, 16], zl2[5, 17], zl2[5, 18], 
  zl2[5, 19], zl2[5, 20], zl2[5, 21], zl2[5, 22], zl2[5, 23], zl2[5, 24], 0, 
  zl2[5, 26], zl2[5, 27], zl2[5, 28], zl2[5, 29], zl2[5, 30], zl2[5, 31], 
  zl2[5, 32], zl2[5, 33], zl2[5, 34], zl2[5, 35], zl2[5, 36]}, 
 {0, 0, 0, -1/4*1/eps, 0, 10/(9*eps^2) + 833/(216*eps), 
  5/(12*eps^2) + 449/(864*eps), 0, 0, 0, 0, 0, 0, 0, 797/(288*eps), 
  245/(96*eps), 0, 0, 0, 0, zl2[6, 21], zl2[6, 22], zl2[6, 23], zl2[6, 24], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, zl2[6, 34], zl2[6, 35], 0}, 
 {0, 0, 0, 4/eps, 0, 16/(3*eps^2) + 86/(27*eps), 61/(9*eps^2) + 481/(54*eps), 
  0, 0, 0, 0, 0, 0, 0, -113/(18*eps), -41/(6*eps), 0, 0, 0, 0, zl2[7, 21], 
  zl2[7, 22], zl2[7, 23], zl2[7, 24], 0, 0, 0, 0, 0, 0, 0, 0, 0, zl2[7, 34], 
  zl2[7, 35], 0}, {0, 0, 0, 1/(4*eps), 1/(4*eps), 
  10/(3*eps^2) + 907/(108*eps), -5/(12*eps^2) - 43/(54*eps), 
  40/(9*eps^2) + 815/(72*eps), 0, 0, -391/(432*eps), 13/(32*eps), 
  31/(72*eps), 0, -497/(144*eps), -227/(144*eps), -61/(72*eps), 0, 0, 0, 
  zl2[8, 21], zl2[8, 22], zl2[8, 23], zl2[8, 24], 0, 0, 0, 0, 0, 0, 
  -13/(36*eps^2) - 227/(576*eps), -25/(72*eps^2) + 49/(288*eps), 0, 
  zl2[8, 34], zl2[8, 35], 0}, {0, 0, 0, -1/3*1/eps, 1/(9*eps), 
  4/(3*eps^2) - 5/(18*eps), 5/(6*eps^2) + 43/(96*eps), 3/eps^2 + 17/(27*eps), 
  166/(9*eps^2) + 3695/(216*eps), -3/eps^2 - 10/(9*eps), -215/(192*eps), 
  995/(1152*eps), -59/(32*eps), 131/(72*eps), -1979/(3600*eps), 
  1031/(2400*eps), -2311/(2400*eps), -5903/(900*eps), 28/(45*eps), 
  -331/(600*eps), zl2[9, 21], zl2[9, 22], zl2[9, 23], zl2[9, 24], 0, 0, 0, 0, 
  0, 0, -65/(36*eps^2) - 316261/(518400*eps), 
  -47/(18*eps^2) - 381893/(518400*eps), -13/(4*eps^2) - 85877/(43200*eps), 
  zl2[9, 34], zl2[9, 35], 0}, {0, 0, 0, 1/(6*eps), 1/(9*eps), 
  2/eps^2 + 143/(27*eps), -5/(4*eps^2) - 695/(864*eps), 
  eps^(-2) + 2/(27*eps), -15/eps^2 - 373/(54*eps), 
  31/(9*eps^2) + 791/(72*eps), 1153/(1728*eps), -625/(1152*eps), 
  509/(288*eps), -109/(72*eps), -8449/(3600*eps), -2867/(7200*eps), 
  153/(800*eps), 3041/(450*eps), 1279/(360*eps), 271/(900*eps), zl2[10, 21], 
  zl2[10, 22], zl2[10, 23], zl2[10, 24], 0, 0, 0, 0, 0, 0, 
  85/(72*eps^2) + 210659/(518400*eps), 67/(36*eps^2) + 432367/(518400*eps), 
  5/(2*eps^2) + 84313/(43200*eps), zl2[10, 34], zl2[10, 35], 0}, 
 {0, 29/(80*eps), -123/(80*eps), -1/16*1/eps, -73/(144*eps), 551/(432*eps), 
  209/(1728*eps), 0, 0, 0, 95/(24*eps^2) + 1451/(144*eps), 
  -43/(32*eps^2) - 103/(64*eps), 0, 0, -425/(192*eps), 41/(192*eps), 
  -389/(288*eps), 0, 0, 0, zl2[11, 21], zl2[11, 22], zl2[11, 23], 
  zl2[11, 24], 0, 0, 0, 0, 0, 0, -179/(432*eps^2) + 31/(864*eps), 
  917/(1728*eps^2) + 3539/(6912*eps), 0, zl2[11, 34], zl2[11, 35], 0}, 
 {0, 31/(48*eps), -19/(16*eps), 55/(144*eps), -275/(432*eps), 
  1949/(1296*eps), -1525/(5184*eps), 0, 0, 0, 
  -215/(72*eps^2) - 7099/(1296*eps), -31/(32*eps^2) + 8509/(1728*eps), 0, 0, 
  -251/(64*eps), -535/(1728*eps), -565/(288*eps), 0, 0, 0, zl2[12, 21], 
  zl2[12, 22], zl2[12, 23], zl2[12, 24], 0, 0, 0, 0, 0, 0, 
  -449/(1296*eps^2) - 139/(864*eps), 1259/(5184*eps^2) - 3131/(20736*eps), 0, 
  zl2[12, 34], zl2[12, 35], 0}, {0, -1/120*1/eps, -29/(160*eps), 
  13/(288*eps), -29/(216*eps), 17/(648*eps), 25/(5184*eps), 17/(64*eps), 0, 
  0, -215/(576*eps^2) - 30197/(20736*eps), -41/(64*eps^2) - 5287/(6912*eps), 
  133/(32*eps^2) + 12319/(1152*eps), 0, -263/(192*eps), 211/(432*eps), 
  -125/(128*eps), 0, 0, 0, zl2[13, 21], zl2[13, 22], zl2[13, 23], 
  zl2[13, 24], 0, 0, 0, 0, 0, 0, -4393/(20736*eps^2) - 3089/(27648*eps), 
  -1423/(10368*eps^2) + 4423/(41472*eps), 0, zl2[13, 34], zl2[13, 35], 0}, 
 {0, -11/(60*eps), 3/(40*eps), -1/24*1/eps, -1/108*1/eps, -221/(324*eps), 
  299/(648*eps), -7/(48*eps), 83/(18*eps), -5/(18*eps), 
  43/(144*eps^2) + 2077/(5184*eps), 61/(48*eps^2) + 173/(1728*eps), 
  -91/(24*eps^2) - 127/(288*eps), 7/eps^2 + 73/(6*eps), 6319/(3240*eps), 
  -2821/(2160*eps), 12341/(12960*eps), -113/(15*eps), -367/(162*eps), 
  -83/(405*eps), zl2[14, 21], zl2[14, 22], zl2[14, 23], zl2[14, 24], 0, 0, 0, 
  0, 0, 0, 2189/(5184*eps^2) - 99091/(311040*eps), 
  2297/(2592*eps^2) - 116389/(155520*eps), 13/(12*eps^2) - 3697/(4320*eps), 
  zl2[14, 34], zl2[14, 35], 0}, {0, 1/(4*eps), 0, 0, 0, -1/36*1/eps, 
  -257/(288*eps), 0, 0, 0, 0, 0, 0, 0, -13/(24*eps^2) + 953/(216*eps), 
  3/(8*eps^2) + 853/(144*eps), 0, 0, 0, 0, zl2[15, 21], zl2[15, 22], 
  zl2[15, 23], zl2[15, 24], 0, 0, 0, 0, 0, 0, 0, 0, 0, zl2[15, 34], 
  zl2[15, 35], 0}, {0, -13/(18*eps), 0, 0, 0, -145/(54*eps), -329/(432*eps), 
  0, 0, 0, 0, 0, 0, 0, 3/(4*eps^2) - 2/(9*eps), 
  31/(12*eps^2) + 1103/(216*eps), 0, 0, 0, 0, zl2[16, 21], zl2[16, 22], 
  zl2[16, 23], zl2[16, 24], 0, 0, 0, 0, 0, 0, 0, 0, 0, zl2[16, 34], 
  zl2[16, 35], 0}, {0, -5/(8*eps), 3/(8*eps), 0, 0, -107/(54*eps), 
  43/(54*eps), 0, 0, 0, -209/(108*eps), 25/(18*eps), 0, 0, 
  29/(12*eps^2) + 11/(16*eps), -3/(8*eps^2) - 533/(144*eps), 
  15/(8*eps^2) + 299/(54*eps), 0, 0, 0, zl2[17, 21], zl2[17, 22], 
  zl2[17, 23], zl2[17, 24], 0, 0, 0, 0, 0, 0, 
  -73/(54*eps^2) - 391/(1296*eps), 259/(864*eps^2) + 1489/(1296*eps), 0, 
  zl2[17, 34], zl2[17, 35], 0}, {0, 473/(3600*eps), -19/(240*eps), 0, 0, 
  209/(450*eps), 499/(14400*eps), 29/(1080*eps), -2299/(2160*eps), 
  -121/(2700*eps), 851/(14400*eps), -1909/(28800*eps), 37/(288*eps), 
  -11/(72*eps), 113/(300*eps^2) - 1583/(13500*eps), 
  251/(150*eps^2) + 6623/(6000*eps), 127/(1200*eps^2) - 23039/(108000*eps), 
  4289/(300*eps^2) + 701849/(54000*eps), -127/(120*eps^2) + 92/(675*eps), 
  67/(300*eps^2) - 3899/(27000*eps), zl2[18, 21], zl2[18, 22], zl2[18, 23], 
  zl2[18, 24], 0, 0, 0, 0, 0, 0, -1283/(43200*eps^2) + 251339/(2592000*eps), 
  -2929/(43200*eps^2) + 207401/(1296000*eps), 
  -737/(7200*eps^2) + 105947/(864000*eps), zl2[18, 34], zl2[18, 35], 0}, 
 {0, 2/(25*eps), 1/(40*eps), 0, 0, -1141/(2700*eps), -5563/(43200*eps), 
  -73/(90*eps), 1577/(720*eps), 1531/(1800*eps), 4543/(43200*eps), 
  -779/(28800*eps), 1/(96*eps), 5/(24*eps), -4237/(1800*eps^2) - 
   254219/(108000*eps), -19/(400*eps^2) + 54473/(36000*eps), 
  -587/(1800*eps^2) - 23063/(216000*eps), -127/(100*eps^2) - 353/(125*eps), 
  1849/(360*eps^2) + 273949/(21600*eps), -227/(450*eps^2) - 
   53341/(108000*eps), zl2[19, 21], zl2[19, 22], zl2[19, 23], zl2[19, 24], 0, 
  0, 0, 0, 0, 0, 557/(43200*eps^2) - 91477/(864000*eps), 
  4433/(21600*eps^2) - 6689/(36000*eps), 391/(2400*eps^2) - 
   111571/(288000*eps), zl2[19, 34], zl2[19, 35], 0}, 
 {0, -53/(400*eps), 17/(80*eps), 0, 0, -20371/(2700*eps), 31997/(43200*eps), 
  -10499/(720*eps), 3661/(360*eps), 58397/(3600*eps), 53003/(43200*eps), 
  21041/(28800*eps), -659/(96*eps), 49/(12*eps), 
  1816/(225*eps^2) + 31951/(3000*eps), 67/(50*eps^2) + 176/(125*eps), 
  1589/(900*eps^2) + 319699/(72000*eps), 469/(50*eps^2) + 63643/(3000*eps), 
  -1589/(90*eps^2) - 125777/(7200*eps), -473/(1800*eps^2) + 
   854629/(108000*eps), zl2[20, 21], zl2[20, 22], zl2[20, 23], zl2[20, 24], 
  0, 0, 0, 0, 0, 0, -42733/(43200*eps^2) + 507439/(2592000*eps), 
  -19379/(43200*eps^2) - 125699/(1296000*eps), 
  -1043/(800*eps^2) + 305749/(288000*eps), zl2[20, 34], zl2[20, 35], 0}, 
 {0, 0, 0, 0, 0, 0, 0, 5/(2*eps), -5/(2*eps), -5/(2*eps), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -284/(9*eps^2) - 409/(36*eps), 45/eps^2 + 1045/(36*eps), 
  1535/(144*eps), 1135/(288*eps), 0, 0, 0, 0, 0, 0, -5/(288*eps), 
  85/(576*eps), 25/(192*eps), 1325/(108*eps^2) + 5/(6*eps), 
  -275/(27*eps^2) - 205/(432*eps), 0}, {0, 0, 0, 0, 0, 0, 0, 7/(4*eps), 
  -5/(4*eps), -7/(4*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -81/(2*eps^2) - 1123/(72*eps), 526/(9*eps^2) + 749/(24*eps), 107/(16*eps), 
  755/(288*eps), 0, 0, 0, 0, 0, 0, -17/(288*eps), -17/(576*eps), 
  -17/(192*eps), 995/(108*eps^2) + 875/(1296*eps), 
  -791/(108*eps^2) - 245/(1296*eps), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(96*eps), 0, 1/(16*eps), -1/32*1/eps, 3/(16*eps), 0, 3/(32*eps), 
  -1/8*1/eps, -17/(16*eps), -1/16*1/eps, -85/(72*eps), 121/(72*eps), 
  2/eps^2 + 13771/(1728*eps), 7/(8*eps^2) + 2657/(1152*eps), 0, 0, 0, 0, 0, 
  0, -35/(1152*eps), 55/(576*eps), 23/(192*eps), 
  623/(216*eps^2) + 1817/(2592*eps), -659/(216*eps^2) - 431/(2592*eps), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/144*1/eps, 1/(6*eps), -17/(24*eps), 
  17/(48*eps), -65/(216*eps), 0, -65/(432*eps), 3/(4*eps), 91/(216*eps), 
  -13/(216*eps), -11/(18*eps), 3/(4*eps), 7/(2*eps^2) + 77/(32*eps), 
  47/(6*eps^2) + 14359/(1728*eps), 0, 0, 0, 0, 0, 0, 221/(5184*eps), 
  67/(1296*eps), -5/(72*eps), 83/(108*eps^2) + 167/(432*eps), 
  -209/(108*eps^2) + 5/(16*eps), 0}, {0, 0, 0, 0, 0, zl2[25, 6], zl2[25, 7], 
  zl2[25, 8], zl2[25, 9], zl2[25, 10], zl2[25, 11], zl2[25, 12], zl2[25, 13], 
  zl2[25, 14], zl2[25, 15], zl2[25, 16], zl2[25, 17], zl2[25, 18], 
  zl2[25, 19], zl2[25, 20], zl2[25, 21], zl2[25, 22], zl2[25, 23], 
  zl2[25, 24], 2/(3*eps^2) + 103/(18*eps), zl2[25, 26], zl2[25, 27], 
  zl2[25, 28], zl2[25, 29], zl2[25, 30], zl2[25, 31], zl2[25, 32], 
  zl2[25, 33], zl2[25, 34], zl2[25, 35], zl2[25, 36]}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, zl2[26, 21], 
  zl2[26, 22], zl2[26, 23], zl2[26, 24], 0, 40/(9*eps^2) + 289/(24*eps), 
  17/(24*eps), -73/(288*eps), -77/(360*eps), -11/(45*eps), 0, 0, 0, 
  zl2[26, 34], zl2[26, 35], 5/(18*eps^2) + 253/(5760*eps)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, zl2[27, 21], 
  zl2[27, 22], zl2[27, 23], zl2[27, 24], -3/(32*eps), 0, 
  119/(96*eps^2) + 3125/(384*eps), 0, 0, 0, 0, 0, 0, zl2[27, 34], 
  zl2[27, 35], 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, zl2[28, 21], zl2[28, 22], zl2[28, 23], zl2[28, 24], -9/(32*eps), 
  -1/24*1/eps, -41/(12*eps^2) - 353/(288*eps), 
  775/(96*eps^2) + 13267/(1152*eps), -37/(144*eps), 7/(9*eps), 0, 0, 0, 
  zl2[28, 34], zl2[28, 35], -91/(384*eps^2) - 395/(4608*eps)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, zl2[29, 21], 
  zl2[29, 22], zl2[29, 23], zl2[29, 24], 0, 2797/(720*eps), -1/8*1/eps, 
  541/(1440*eps), 11/(120*eps^2) + 14867/(2160*eps), 
  -11/(20*eps^2) - 19/(60*eps), 0, 0, 0, zl2[29, 34], zl2[29, 35], 
  527/(1440*eps^2) + 2249/(17280*eps)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, zl2[30, 21], zl2[30, 22], zl2[30, 23], zl2[30, 24], 
  1/(6*eps), -413/(720*eps), 5/(6*eps), 89/(160*eps), 
  -33/(40*eps^2) - 13/(24*eps), 99/(20*eps^2) + 10729/(1080*eps), 0, 0, 0, 
  zl2[30, 34], zl2[30, 35], 173/(160*eps^2) + 4081/(5760*eps)}, 
 {0, 0, 0, 0, 0, 0, -1/3*1/eps, 0, 0, 0, -32/(3*eps), 25/(6*eps), 0, 0, 
  -83/(9*eps), 55/(6*eps), -209/(18*eps), 0, 0, 0, zl2[31, 21], zl2[31, 22], 
  zl2[31, 23], zl2[31, 24], 0, 0, 0, 0, 0, 0, 31/(9*eps^2) + 527/(54*eps), 
  -16/(3*eps^2) + 1099/(216*eps), 0, zl2[31, 34], zl2[31, 35], 0}, 
 {0, 0, 0, 0, 0, -104/(9*eps), -11/(9*eps), 0, 0, 0, -44/(9*eps), 
  77/(24*eps), 0, 0, -86/(9*eps), 43/(12*eps), -259/(36*eps), 0, 0, 0, 
  zl2[32, 21], zl2[32, 22], zl2[32, 23], zl2[32, 24], 0, 0, 0, 0, 0, 0, 
  -20/(3*eps^2) - 50/(27*eps), 61/(9*eps^2) + 481/(54*eps), 0, zl2[32, 34], 
  zl2[32, 35], 0}, {0, 0, 0, 0, 0, 16/(3*eps), 11/(9*eps), 0, 52/(9*eps), 
  -16/(9*eps), 517/(216*eps), -7/(16*eps), -239/(36*eps), 70/(9*eps), 
  1607/(270*eps), -79/(15*eps), 2609/(540*eps), -313/(15*eps), 85/(54*eps), 
  -407/(270*eps), zl2[33, 21], zl2[33, 22], zl2[33, 23], zl2[33, 24], 0, 0, 
  0, 0, 0, 0, 4/eps^2 + 17231/(12960*eps), eps^(-2) - 5357/(12960*eps), 
  76/(9*eps^2) + 321/(40*eps), zl2[33, 34], zl2[33, 35], 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -79/(9*eps), 
  101/(9*eps), -181/(36*eps), -47/(72*eps), 0, 0, 0, 0, 0, 0, -1/36*1/eps, 
  17/(72*eps), 5/(24*eps), 233/(27*eps^2) + 1423/(108*eps), 
  -221/(27*eps^2) - 50/(27*eps), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 115/(18*eps), -115/(9*eps), -635/(72*eps), 
  -115/(144*eps), 0, 0, 0, 0, 0, 0, 5/(144*eps), -85/(288*eps), -25/(96*eps), 
  -935/(54*eps^2) - 125/(36*eps), 403/(27*eps^2) + 2131/(216*eps), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, zl2[36, 21], 
  zl2[36, 22], zl2[36, 23], zl2[36, 24], 0, 16/(3*eps), -3/(2*eps), 
  59/(8*eps), -41/(18*eps), 88/(9*eps), 0, 0, 0, zl2[36, 34], zl2[36, 35], 
  10/(3*eps^2) + 803/(96*eps)}}


==> anc/z2_finite_scheme <==
{{121/(9*eps^2) - 34/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/3*1/eps, -eps^(-2) + 439/(72*eps), 0, 3/(2*eps), 0, zl2[2, 6], 
  zl2[2, 7], zl2[2, 8], zl2[2, 9], zl2[2, 10], zl2[2, 11], zl2[2, 12], 
  zl2[2, 13], zl2[2, 14], zl2[2, 15], zl2[2, 16], zl2[2, 17], zl2[2, 18], 
  zl2[2, 19], zl2[2, 20], zl2[2, 21], zl2[2, 22], zl2[2, 23], zl2[2, 24], 0, 
  zl2[2, 26], zl2[2, 27], zl2[2, 28], zl2[2, 29], zl2[2, 30], zl2[2, 31], 
  zl2[2, 32], zl2[2, 33], zl2[2, 34], zl2[2, 35], zl2[2, 36]}, 
 {-209/(900*eps), -53/(50*eps^2) - 1471/(4500*eps), 
  28/(25*eps^2) + 7121/(1000*eps), 89/(100*eps), 0, zl2[3, 6], zl2[3, 7], 
  zl2[3, 8], zl2[3, 9], zl2[3, 10], zl2[3, 11], zl2[3, 12], zl2[3, 13], 
  zl2[3, 14], zl2[3, 15], zl2[3, 16], zl2[3, 17], zl2[3, 18], zl2[3, 19], 
  zl2[3, 20], zl2[3, 21], zl2[3, 22], zl2[3, 23], zl2[3, 24], 0, zl2[3, 26], 
  zl2[3, 27], zl2[3, 28], zl2[3, 29], zl2[3, 30], zl2[3, 31], zl2[3, 32], 
  zl2[3, 33], zl2[3, 34], zl2[3, 35], zl2[3, 36]}, 
 {-eps^(-1), 0, 0, -14/(9*eps^2) + 59/(12*eps), 0, zl2[4, 6], zl2[4, 7], 
  zl2[4, 8], zl2[4, 9], zl2[4, 10], zl2[4, 11], zl2[4, 12], zl2[4, 13], 
  zl2[4, 14], zl2[4, 15], zl2[4, 16], zl2[4, 17], zl2[4, 18], zl2[4, 19], 
  zl2[4, 20], zl2[4, 21], zl2[4, 22], zl2[4, 23], zl2[4, 24], 0, zl2[4, 26], 
  zl2[4, 27], zl2[4, 28], zl2[4, 29], zl2[4, 30], zl2[4, 31], zl2[4, 32], 
  zl2[4, 33], zl2[4, 34], zl2[4, 35], zl2[4, 36]}, 
 {-19/(36*eps), 5923/(28800*eps), 1531/(3200*eps), 
  -5/(3*eps^2) - 655/(1152*eps), 7/(3*eps^2) + 32459/(3456*eps), zl2[5, 6], 
  zl2[5, 7], zl2[5, 8], zl2[5, 9], zl2[5, 10], zl2[5, 11], zl2[5, 12], 
  zl2[5, 13], zl2[5, 14], zl2[5, 15], zl2[5, 16], zl2[5, 17], zl2[5, 18], 
  zl2[5, 19], zl2[5, 20], zl2[5, 21], zl2[5, 22], zl2[5, 23], zl2[5, 24], 0, 
  zl2[5, 26], zl2[5, 27], zl2[5, 28], zl2[5, 29], zl2[5, 30], zl2[5, 31], 
  zl2[5, 32], zl2[5, 33], zl2[5, 34], zl2[5, 35], zl2[5, 36]}, 
 {0, 0, 0, -1/4*1/eps, 0, 10/(9*eps^2) + 833/(216*eps), 
  5/(12*eps^2) + 449/(864*eps), 0, 0, 0, 0, 0, 0, 0, 797/(288*eps), 
  245/(96*eps), 0, 0, 0, 0, zl2[6, 21], zl2[6, 22], zl2[6, 23], zl2[6, 24], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, zl2[6, 34], zl2[6, 35], 0}, 
 {0, 0, 0, 4/eps, 0, 16/(3*eps^2) + 86/(27*eps), 61/(9*eps^2) + 481/(54*eps), 
  0, 0, 0, 0, 0, 0, 0, -113/(18*eps), -41/(6*eps), 0, 0, 0, 0, zl2[7, 21], 
  zl2[7, 22], zl2[7, 23], zl2[7, 24], 0, 0, 0, 0, 0, 0, 0, 0, 0, zl2[7, 34], 
  zl2[7, 35], 0}, {0, 0, 0, 1/(4*eps), 1/(4*eps), 
  10/(3*eps^2) + 907/(108*eps), -5/(12*eps^2) - 43/(54*eps), 
  40/(9*eps^2) + 815/(72*eps), 0, 0, -391/(432*eps), 13/(32*eps), 
  31/(72*eps), 0, -497/(144*eps), -227/(144*eps), -61/(72*eps), 0, 0, 0, 
  zl2[8, 21], zl2[8, 22], zl2[8, 23], zl2[8, 24], 0, 0, 0, 0, 0, 0, 
  -13/(36*eps^2) - 227/(576*eps), -25/(72*eps^2) + 49/(288*eps), 0, 
  zl2[8, 34], zl2[8, 35], 0}, {0, 0, 0, -1/3*1/eps, 1/(9*eps), 
  4/(3*eps^2) - 5/(18*eps), 5/(6*eps^2) + 43/(96*eps), 3/eps^2 + 17/(27*eps), 
  166/(9*eps^2) + 3695/(216*eps), -3/eps^2 - 10/(9*eps), -215/(192*eps), 
  995/(1152*eps), -59/(32*eps), 131/(72*eps), -1979/(3600*eps), 
  1031/(2400*eps), -2311/(2400*eps), -5903/(900*eps), 28/(45*eps), 
  -331/(600*eps), zl2[9, 21], zl2[9, 22], zl2[9, 23], zl2[9, 24], 0, 0, 0, 0, 
  0, 0, -65/(36*eps^2) - 316261/(518400*eps), 
  -47/(18*eps^2) - 381893/(518400*eps), -13/(4*eps^2) - 85877/(43200*eps), 
  zl2[9, 34], zl2[9, 35], 0}, {0, 0, 0, 1/(6*eps), 1/(9*eps), 
  2/eps^2 + 143/(27*eps), -5/(4*eps^2) - 695/(864*eps), 
  eps^(-2) + 2/(27*eps), -15/eps^2 - 373/(54*eps), 
  31/(9*eps^2) + 791/(72*eps), 1153/(1728*eps), -625/(1152*eps), 
  509/(288*eps), -109/(72*eps), -8449/(3600*eps), -2867/(7200*eps), 
  153/(800*eps), 3041/(450*eps), 1279/(360*eps), 271/(900*eps), zl2[10, 21], 
  zl2[10, 22], zl2[10, 23], zl2[10, 24], 0, 0, 0, 0, 0, 0, 
  85/(72*eps^2) + 210659/(518400*eps), 67/(36*eps^2) + 432367/(518400*eps), 
  5/(2*eps^2) + 84313/(43200*eps), zl2[10, 34], zl2[10, 35], 0}, 
 {0, 29/(80*eps), -123/(80*eps), -1/16*1/eps, -73/(144*eps), 551/(432*eps), 
  209/(1728*eps), 0, 0, 0, 95/(24*eps^2) + 1451/(144*eps), 
  -43/(32*eps^2) - 103/(64*eps), 0, 0, -425/(192*eps), 41/(192*eps), 
  -389/(288*eps), 0, 0, 0, zl2[11, 21], zl2[11, 22], zl2[11, 23], 
  zl2[11, 24], 0, 0, 0, 0, 0, 0, -179/(432*eps^2) + 31/(864*eps), 
  917/(1728*eps^2) + 3539/(6912*eps), 0, zl2[11, 34], zl2[11, 35], 0}, 
 {0, 31/(48*eps), -19/(16*eps), 55/(144*eps), -275/(432*eps), 
  1949/(1296*eps), -1525/(5184*eps), 0, 0, 0, 
  -215/(72*eps^2) - 7099/(1296*eps), -31/(32*eps^2) + 8509/(1728*eps), 0, 0, 
  -251/(64*eps), -535/(1728*eps), -565/(288*eps), 0, 0, 0, zl2[12, 21], 
  zl2[12, 22], zl2[12, 23], zl2[12, 24], 0, 0, 0, 0, 0, 0, 
  -449/(1296*eps^2) - 139/(864*eps), 1259/(5184*eps^2) - 3131/(20736*eps), 0, 
  zl2[12, 34], zl2[12, 35], 0}, {0, -1/120*1/eps, -29/(160*eps), 
  13/(288*eps), -29/(216*eps), 17/(648*eps), 25/(5184*eps), 17/(64*eps), 0, 
  0, -215/(576*eps^2) - 30197/(20736*eps), -41/(64*eps^2) - 5287/(6912*eps), 
  133/(32*eps^2) + 12319/(1152*eps), 0, -263/(192*eps), 211/(432*eps), 
  -125/(128*eps), 0, 0, 0, zl2[13, 21], zl2[13, 22], zl2[13, 23], 
  zl2[13, 24], 0, 0, 0, 0, 0, 0, -4393/(20736*eps^2) - 3089/(27648*eps), 
  -1423/(10368*eps^2) + 4423/(41472*eps), 0, zl2[13, 34], zl2[13, 35], 0}, 
 {0, -11/(60*eps), 3/(40*eps), -1/24*1/eps, -1/108*1/eps, -221/(324*eps), 
  299/(648*eps), -7/(48*eps), 83/(18*eps), -5/(18*eps), 
  43/(144*eps^2) + 2077/(5184*eps), 61/(48*eps^2) + 173/(1728*eps), 
  -91/(24*eps^2) - 127/(288*eps), 7/eps^2 + 73/(6*eps), 6319/(3240*eps), 
  -2821/(2160*eps), 12341/(12960*eps), -113/(15*eps), -367/(162*eps), 
  -83/(405*eps), zl2[14, 21], zl2[14, 22], zl2[14, 23], zl2[14, 24], 0, 0, 0, 
  0, 0, 0, 2189/(5184*eps^2) - 99091/(311040*eps), 
  2297/(2592*eps^2) - 116389/(155520*eps), 13/(12*eps^2) - 3697/(4320*eps), 
  zl2[14, 34], zl2[14, 35], 0}, {0, 1/(4*eps), 0, 0, 0, -1/36*1/eps, 
  -257/(288*eps), 0, 0, 0, 0, 0, 0, 0, -13/(24*eps^2) + 953/(216*eps), 
  3/(8*eps^2) + 853/(144*eps), 0, 0, 0, 0, zl2[15, 21], zl2[15, 22], 
  zl2[15, 23], zl2[15, 24], 0, 0, 0, 0, 0, 0, 0, 0, 0, zl2[15, 34], 
  zl2[15, 35], 0}, {0, -13/(18*eps), 0, 0, 0, -145/(54*eps), -329/(432*eps), 
  0, 0, 0, 0, 0, 0, 0, 3/(4*eps^2) - 2/(9*eps), 
  31/(12*eps^2) + 1103/(216*eps), 0, 0, 0, 0, zl2[16, 21], zl2[16, 22], 
  zl2[16, 23], zl2[16, 24], 0, 0, 0, 0, 0, 0, 0, 0, 0, zl2[16, 34], 
  zl2[16, 35], 0}, {0, -5/(8*eps), 3/(8*eps), 0, 0, -107/(54*eps), 
  43/(54*eps), 0, 0, 0, -209/(108*eps), 25/(18*eps), 0, 0, 
  29/(12*eps^2) + 11/(16*eps), -3/(8*eps^2) - 533/(144*eps), 
  15/(8*eps^2) + 299/(54*eps), 0, 0, 0, zl2[17, 21], zl2[17, 22], 
  zl2[17, 23], zl2[17, 24], 0, 0, 0, 0, 0, 0, 
  -73/(54*eps^2) - 391/(1296*eps), 259/(864*eps^2) + 1489/(1296*eps), 0, 
  zl2[17, 34], zl2[17, 35], 0}, {0, 473/(3600*eps), -19/(240*eps), 0, 0, 
  209/(450*eps), 499/(14400*eps), 29/(1080*eps), -2299/(2160*eps), 
  -121/(2700*eps), 851/(14400*eps), -1909/(28800*eps), 37/(288*eps), 
  -11/(72*eps), 113/(300*eps^2) - 1583/(13500*eps), 
  251/(150*eps^2) + 6623/(6000*eps), 127/(1200*eps^2) - 23039/(108000*eps), 
  4289/(300*eps^2) + 701849/(54000*eps), -127/(120*eps^2) + 92/(675*eps), 
  67/(300*eps^2) - 3899/(27000*eps), zl2[18, 21], zl2[18, 22], zl2[18, 23], 
  zl2[18, 24], 0, 0, 0, 0, 0, 0, -1283/(43200*eps^2) + 251339/(2592000*eps), 
  -2929/(43200*eps^2) + 207401/(1296000*eps), 
  -737/(7200*eps^2) + 105947/(864000*eps), zl2[18, 34], zl2[18, 35], 0}, 
 {0, 2/(25*eps), 1/(40*eps), 0, 0, -1141/(2700*eps), -5563/(43200*eps), 
  -73/(90*eps), 1577/(720*eps), 1531/(1800*eps), 4543/(43200*eps), 
  -779/(28800*eps), 1/(96*eps), 5/(24*eps), -4237/(1800*eps^2) - 
   254219/(108000*eps), -19/(400*eps^2) + 54473/(36000*eps), 
  -587/(1800*eps^2) - 23063/(216000*eps), -127/(100*eps^2) - 353/(125*eps), 
  1849/(360*eps^2) + 273949/(21600*eps), -227/(450*eps^2) - 
   53341/(108000*eps), zl2[19, 21], zl2[19, 22], zl2[19, 23], zl2[19, 24], 0, 
  0, 0, 0, 0, 0, 557/(43200*eps^2) - 91477/(864000*eps), 
  4433/(21600*eps^2) - 6689/(36000*eps), 391/(2400*eps^2) - 
   111571/(288000*eps), zl2[19, 34], zl2[19, 35], 0}, 
 {0, -53/(400*eps), 17/(80*eps), 0, 0, -20371/(2700*eps), 31997/(43200*eps), 
  -10499/(720*eps), 3661/(360*eps), 58397/(3600*eps), 53003/(43200*eps), 
  21041/(28800*eps), -659/(96*eps), 49/(12*eps), 
  1816/(225*eps^2) + 31951/(3000*eps), 67/(50*eps^2) + 176/(125*eps), 
  1589/(900*eps^2) + 319699/(72000*eps), 469/(50*eps^2) + 63643/(3000*eps), 
  -1589/(90*eps^2) - 125777/(7200*eps), -473/(1800*eps^2) + 
   854629/(108000*eps), zl2[20, 21], zl2[20, 22], zl2[20, 23], zl2[20, 24], 
  0, 0, 0, 0, 0, 0, -42733/(43200*eps^2) + 507439/(2592000*eps), 
  -19379/(43200*eps^2) - 125699/(1296000*eps), 
  -1043/(800*eps^2) + 305749/(288000*eps), zl2[20, 34], zl2[20, 35], 0}, 
 {0, 0, 0, 0, 0, 0, 0, 5/(2*eps), -5/(2*eps), -5/(2*eps), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -284/(9*eps^2) - 409/(36*eps), 45/eps^2 + 1045/(36*eps), 
  1535/(144*eps), 1135/(288*eps), 0, 0, 0, 0, 0, 0, -5/(288*eps), 
  85/(576*eps), 25/(192*eps), 1325/(108*eps^2) + 5/(6*eps), 
  -275/(27*eps^2) - 205/(432*eps), 0}, {0, 0, 0, 0, 0, 0, 0, 7/(4*eps), 
  -5/(4*eps), -7/(4*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -81/(2*eps^2) - 1123/(72*eps), 526/(9*eps^2) + 749/(24*eps), 107/(16*eps), 
  755/(288*eps), 0, 0, 0, 0, 0, 0, -17/(288*eps), -17/(576*eps), 
  -17/(192*eps), 995/(108*eps^2) + 875/(1296*eps), 
  -791/(108*eps^2) - 245/(1296*eps), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(96*eps), 0, 1/(16*eps), -1/32*1/eps, 3/(16*eps), 0, 3/(32*eps), 
  -1/8*1/eps, -17/(16*eps), -1/16*1/eps, -85/(72*eps), 121/(72*eps), 
  2/eps^2 + 13771/(1728*eps), 7/(8*eps^2) + 2657/(1152*eps), 0, 0, 0, 0, 0, 
  0, -35/(1152*eps), 55/(576*eps), 23/(192*eps), 
  623/(216*eps^2) + 1817/(2592*eps), -659/(216*eps^2) - 431/(2592*eps), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/144*1/eps, 1/(6*eps), -17/(24*eps), 
  17/(48*eps), -65/(216*eps), 0, -65/(432*eps), 3/(4*eps), 91/(216*eps), 
  -13/(216*eps), -11/(18*eps), 3/(4*eps), 7/(2*eps^2) + 77/(32*eps), 
  47/(6*eps^2) + 14359/(1728*eps), 0, 0, 0, 0, 0, 0, 221/(5184*eps), 
  67/(1296*eps), -5/(72*eps), 83/(108*eps^2) + 167/(432*eps), 
  -209/(108*eps^2) + 5/(16*eps), 0}, {0, 0, 0, 0, 0, zl2[25, 6], zl2[25, 7], 
  zl2[25, 8], zl2[25, 9], zl2[25, 10], zl2[25, 11], zl2[25, 12], zl2[25, 13], 
  zl2[25, 14], zl2[25, 15], zl2[25, 16], zl2[25, 17], zl2[25, 18], 
  zl2[25, 19], zl2[25, 20], zl2[25, 21], zl2[25, 22], zl2[25, 23], 
  zl2[25, 24], 2/(3*eps^2) + 103/(18*eps), zl2[25, 26], zl2[25, 27], 
  zl2[25, 28], zl2[25, 29], zl2[25, 30], zl2[25, 31], zl2[25, 32], 
  zl2[25, 33], zl2[25, 34], zl2[25, 35], zl2[25, 36]}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, zl2[26, 21], 
  zl2[26, 22], zl2[26, 23], zl2[26, 24], 0, 40/(9*eps^2) + 289/(24*eps), 
  17/(24*eps), -73/(288*eps), -77/(360*eps), -11/(45*eps), 0, 0, 0, 
  zl2[26, 34], zl2[26, 35], 5/(18*eps^2) + 253/(5760*eps)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, zl2[27, 21], 
  zl2[27, 22], zl2[27, 23], zl2[27, 24], -3/(32*eps), 0, 
  119/(96*eps^2) + 3125/(384*eps), 0, 0, 0, 0, 0, 0, zl2[27, 34], 
  zl2[27, 35], 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, zl2[28, 21], zl2[28, 22], zl2[28, 23], zl2[28, 24], -9/(32*eps), 
  -1/24*1/eps, -41/(12*eps^2) - 353/(288*eps), 
  775/(96*eps^2) + 13267/(1152*eps), -37/(144*eps), 7/(9*eps), 0, 0, 0, 
  zl2[28, 34], zl2[28, 35], -91/(384*eps^2) - 395/(4608*eps)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, zl2[29, 21], 
  zl2[29, 22], zl2[29, 23], zl2[29, 24], 0, 2797/(720*eps), -1/8*1/eps, 
  541/(1440*eps), 11/(120*eps^2) + 14867/(2160*eps), 
  -11/(20*eps^2) - 19/(60*eps), 0, 0, 0, zl2[29, 34], zl2[29, 35], 
  527/(1440*eps^2) + 2249/(17280*eps)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, zl2[30, 21], zl2[30, 22], zl2[30, 23], zl2[30, 24], 
  1/(6*eps), -413/(720*eps), 5/(6*eps), 89/(160*eps), 
  -33/(40*eps^2) - 13/(24*eps), 99/(20*eps^2) + 10729/(1080*eps), 0, 0, 0, 
  zl2[30, 34], zl2[30, 35], 173/(160*eps^2) + 4081/(5760*eps)}, 
 {0, 0, 0, 0, 0, -32/(9*eps), -17/(9*eps), 0, 0, 0, 28/(3*eps), -17/(6*eps), 
  0, 0, 67/(9*eps), -221/(18*eps), 169/(18*eps), 0, 0, 0, zl2[31, 21], 
  zl2[31, 22], zl2[31, 23], zl2[31, 24], 0, 0, 0, 0, 0, 0, 
  31/(9*eps^2) + 253/(54*eps), -16/(3*eps^2) + 725/(216*eps), 0, zl2[31, 34], 
  zl2[31, 35], 0}, {0, 0, 0, 0, 0, -56/(9*eps), 40/(9*eps), 0, 0, 0, 
  -59/(9*eps), 83/(24*eps), 0, 0, -80/(9*eps), 515/(36*eps), -313/(36*eps), 
  0, 0, 0, zl2[32, 21], zl2[32, 22], zl2[32, 23], zl2[32, 24], 0, 0, 0, 0, 0, 
  0, -20/(3*eps^2) - 40/(27*eps), 61/(9*eps^2) + 485/(54*eps), 0, 
  zl2[32, 34], zl2[32, 35], 0}, {0, 0, 0, 0, 0, 16/(3*eps), -10/(3*eps), 0, 
  -28/(3*eps), 16/(3*eps), 979/(216*eps), -121/(16*eps), 559/(36*eps), 
  -182/(9*eps), 3173/(270*eps), -26/(15*eps), 2411/(540*eps), 2059/(45*eps), 
  -1013/(54*eps), -713/(270*eps), zl2[33, 21], zl2[33, 22], zl2[33, 23], 
  zl2[33, 24], 0, 0, 0, 0, 0, 0, 4/eps^2 + 5923/(4320*eps), 
  eps^(-2) - 5081/(4320*eps), 76/(9*eps^2) + 3101/(360*eps), zl2[33, 34], 
  zl2[33, 35], 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 226/(9*eps), -104/(3*eps), 341/(36*eps), -209/(72*eps), 0, 0, 0, 0, 0, 
  0, -1/36*1/eps, 17/(72*eps), 5/(24*eps), 233/(27*eps^2) + 505/(36*eps), 
  -221/(27*eps^2) - 181/(27*eps), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -425/(9*eps), 65/eps, -1085/(72*eps), 935/(144*eps), 
  0, 0, 0, 0, 0, 0, 5/(144*eps), -85/(288*eps), -25/(96*eps), 
  -935/(54*eps^2) - 155/(54*eps), 403/(27*eps^2) + 787/(72*eps), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, zl2[36, 21], 
  zl2[36, 22], zl2[36, 23], zl2[36, 24], 0, -80/(9*eps), 3/(2*eps), 
  -91/(8*eps), 73/(18*eps), -16/eps, 0, 0, 0, zl2[36, 34], zl2[36, 35], 
  10/(3*eps^2) + 2023/(288*eps)}}

